Integrating Additive Multigrid with Multipreconditioned Conjugate Gradient Method

Due to its optimal complexity, the multigrid (MG) method is one of the most popular approaches for solving large-scale linear systems arising from the discretization of partial differential equations. However, the parallel implementation of standard MG methods, which are inherently multiplicative, suffers from increasing communication complexity. In such cases, the additive variants of MG methods provide a good alternative due to their inherently parallel nature, although they exhibit slower convergence. This work combines the additive multigrid method with the multipreconditioned conjugate gradient (MPCG) method. In the proposed approach, the MPCG method employs the corrections from the different levels of the MG hierarchy as separate preconditioned search directions. In this approach, the MPCG method updates the current iterate by using the linear combination of the preconditioned search directions, where the optimal coefficients for the linear combination are computed by exploiting the energy norm minimization of the CG method. The idea behind our approach is to combine the $A$-conjugacy of the search directions of the MPCG method and the quasi $H_1$-orthogonality of the corrections from the MG hierarchy. In the numerical section, we study the performance of the proposed method compared to the standard additive and multiplicative MG methods used as preconditioners for the CG method.

==> results/plot_heatmap.py <==
import sys
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
from matplotlib.colors import ListedColormap

plt.rc('text', usetex=True)
plt.rc('font', family='serif')

# Ensure that a filename is provided
if len(sys.argv) != 3:
    print("Usage: python script.py <filename.csv>")
    sys.exit(1)

# The CSV file's name is the first command-line argument
csv_file_name = sys.argv[1]
skip_iters = int(sys.argv[2])

# Load the CSV file into a DataFrame
data = pd.read_csv(csv_file_name)

# Make sure to adjust this to match the structure of your CSV file
heatmap_data = data.iloc[:, 1:]

# Get min and max values for the color bar
min_val = heatmap_data.min().min()
max_val = heatmap_data.max().max()

# Calculate boundaries for 10 discrete intervals
boundaries = [min_val + i * (max_val - min_val) / 10 for i in range(11)]

# Create a discrete colormap from the RGB palette
discrete_cmap = ListedColormap(sns.color_palette("coolwarm", 10))

# Create the heatmap
plt.figure(figsize=(14, 8))
ax = sns.heatmap(heatmap_data.T, cmap=discrete_cmap, cbar_kws={'ticks': boundaries}, xticklabels=[(str(iteration) if iteration % skip_iters == 0 else '')
                              for iteration in data['iter']])

# Customize the color bar
cbar = ax.collections[0].colorbar
cbar.set_ticks(boundaries)
cbar.set_ticklabels(["{:.2f}".format(b) for b in boundaries],fontsize=35)
cbar.ax.set_position([ax.get_position().x1 + 0.01, ax.get_position().y0, 0.03, ax.get_position().height])

# Invert the y-axis
ax.invert_yaxis()


# Set y-tick labels
y_labels = [f'$\\alpha_{{{i}}}$' for i in range(len(heatmap_data.columns))]
ax.set_yticklabels(y_labels, rotation=0, va="center", fontsize=35)


plt.xlabel('\\# Iterations', fontsize=35)
plt.ylabel('Components of $\\alpha$', fontsize=35, rotation=90, labelpad=15)
plt.xticks(fontsize=35)

# Save the heatmap to a PNG file
png_file_name = csv_file_name.rsplit('.', 1)[0] + '.png'
plt.savefig(png_file_name, bbox_inches='tight')
print(f"Saved heatmap as {png_file_name}")

# Show the plot if you're running this in an interactive environment (optional)
# plt.show()

